Stochastic Representations of Ion Channel Kinetics and Exact Stochastic Simulation of Neuronal Dynamics

In this paper we provide two representations for stochastic ion channel kinetics, and compare the performance of exact simulation with a commonly used numerical approximation strategy. The first representation we present is a random time change representation, popularized by Thomas Kurtz, with the second being analogous to a "Gillespie" representation. Exact stochastic algorithms are provided for the different representations, which are preferable to either (a) fixed time step or (b) piecewise constant propensity algorithms, which still appear in the literature. As examples, we provide versions of the exact algorithms for the Morris-Lecar conductance based model, and detail the error induced, both in a weak and a strong sense, by the use of approximate algorithms on this model. We include ready-to-use implementations of the random time change algorithm in both XPP and Matlab. Finally, through the consideration of parametric sensitivity analysis, we show how the representations presented here are useful in the development of further computational methods. The general representations and simulation strategies provided here are known in other parts of the sciences, but less so in the present setting.

==> ml_gill_exact_konly.m <==
function [V,N,t,Ntot]=ml_gill_exact_konly(tmax,Ntot)
%function [V,N,t,Ntot]=ml_gill_exact_konly(tmax,Ntot);
%
% "Exact" (i.e. up to integration accuracy) solution of Morris Lecar with
% stochastic potassium channel. We track two reactions:
%
% Rxn 1: closed -> open (per capita rate alpha)
% Rxn 2: open -> closed (per capita rate beta)
%
% Default Ntot=40, tmax=4000.
%
% Author: PJT July 2013, Case Western Reserve University.
% Applied current "Iapp" set on line 47 below.
%% Use global variables to represent the channel state
%    and random trigger for Poisson process
global Npotassium_tot
global Npotassium
global tau1  T1
global tau2  T2
% total number of Potassium channels
% number of open Potassium channels
% time to next opening event (internal to reaction 1)
% time to next closing event (internal to reaction 2)
%% Set defaults for input arguments
if nargin < 2, Ntot=40; end
Npotassium_tot=Ntot;
if nargin < 1, tmax=4e3; end
%% Parameters
% Standard Morris-Lecar parameters giving a globally attracting limit cycle
% (if applied current Iapp=100) or a stable fixed point (if Iapp=75).
va = -1.2;
vb=18;
vc = 2;
vd = 30;
phi = 0.04;
%% Functions for Morris-Lecar
global Iapp; Iapp=@(t)100; % applied current.
global minf; minf=@(v)0.5*(1+tanh((v-va)/vb)); % m-gate activation
global xi; xi=@(v)(v-vc)/vd;  % scaled argument for n-gate input
global ninf; ninf=@(v)0.5*(1+tanh(xi(v)));  % n-gate activation function
global tau_n; tau_n=@(v)1./(phi*cosh(xi(v)/2)); % n-gate activation t-const
global alpha; alpha=@(v)(ninf(v)./tau_n(v)); % per capita opening rate
global beta; beta=@(v)((1-ninf(v))./tau_n(v)); % per capita closing rate
%% ODE options including reset
options=odeset('Events',@nextevent);
%% Initialize
t0=0;
t=t0; % global "external" time
tau1=-log(rand); % time of next event on reaction stream 1 ("internal time")
tau2=-log(rand); % time of next event on reaction stream 2 ("internal time")
T1=0; % integrated intensity function for reaction 1
T2=0; % integrated intensity function for reaction 2
V0=-50; % start at an arbitrary middle voltage
V=V0;
N0=ceil(Ntot/2); % start with half of channels open
Npotassium=N0;
N=N0; % use N to record the time course
%% Loop over events
while t(end)<tmax
%% Integrate ODE for voltage, until the next event is triggered
% State vector U for integration contains the following components
%[voltage;
% integral of (# closed)*alpha(v(t));
% integral of (# open)*beta(v(t));
% # open].
U0=[V0;0;0;N0];
tspan=[t(end),tmax];
[tout,Uout,~,~,event_idx]=ode23(@dudtfunc,tspan,U0,options);
Vout=Uout(:,1); % voltage at time of next event
Nout=Uout(:,4); % number of channels open at end of next event
t=[t,tout'];
V=[V,Vout'];
N=[N,Nout'];
%% Identify which reaction occurred, adjust state, and
%  continue, and set trigger for next event.
mu=event_idx; % next reaction index
if mu==1 % next reaction is a channel opening
    N0=N0+1;    % increment channel state
    tau1=tau1-log(rand); % increment in tau1 is exp'l with mean 1
elseif mu==2 % next reaction is another channel closing
    N0=N0-1;    % decrement channel state
    tau2=tau2-log(rand); % increment in tau2 likewise
end
Npotassium=N0;
if N0>Npotassium_tot, error('N>Ntot'), end
if N0<0, error('N<0'), end
T1=T1+Uout(end,2);
T2=T2+Uout(end,3);
V0=V(end);
end % while t(end)<tmax
%% Plot output
figure
subplot(4,1,1),plot(t,N),xlabel('time'),ylabel('N')
subplot(4,1,2:3),plot(V,N,'.-'),xlabel('V'),ylabel('N')
subplot(4,1,4),plot(t,V),xlabel('time'),ylabel('V')
shg
end
%% Define the RHS for Morris-Lecar
% state vector for integration is as follows:
% u(1) = voltage
% u(2) = integral of activation hazard function
% u(3) = integral of inactivation hazard function
% u(4) = N (number of open potassium channels)
function dudt=dudtfunc(t,u)
global Iapp  % Applied Current
global minf  % asymptotic target for (deterministic) Calcium channel
global Npotassium Npotassium_tot  % num. open, total num. of channels
global alpha beta  % per capita transition rates
%% Parameters
vK = -84;
vL = -60;
vCa = 120;
gK =8;
gL =2;
C=20;
gCa = 4.4;
%% calculate the RHS;
v=u(1); % extract the voltage from the input vector
dudt=[(Iapp(t)-gCa*minf(v)*(v-vCa)-gL*(v-vL)-...
        gK*(Npotassium/Npotassium_tot)*(v-vK))/C; % voltage
    alpha(v)*(Npotassium_tot-Npotassium); % channel opening internal time
    beta(v)*Npotassium;% channel closing internal time
0]; % N is constant between events
end
%% Define behavior at threshold crossing
function [value,isterminal,direction] = nextevent(~,u)
    global tau1 T1 % timing trigger for reaction 1 (opening)
    global tau2 T2 % timing trigger for reaction 2 (closing)
    value=[u(2)-(tau1-T1);u(3)-(tau2-T2)];
    isterminal=[1;1]; % stop and restart integration at crossing
    direction=[1;1]; % increasing value of the quantity at the trigger
end

==> mlexactboth.m <==
function [V,M,N,t,Mtot,Ntot]=mlexactboth(tmax,Mtot,Ntot)
%function [V,M,Mtot,N,Ntot]=mlexactboth(tmax,Mtot,Ntot);
%
% "Exact" (i.e. up to integration accuracy) solution of Morris Lecar with
% discrete stochastic potassium channel (0<=N<=Ntot) and discrete
% stochastic calcium channel (0<=M<=Mtot).  We track four reactions:
%
% Rxn 1: calcium (m-gate) closed -> open (per capita rate alpha_m)
% Rxn 2: calcium (m-gate) open -> closed (per capita rate beta_m)
% Rxn 3: potassium (n-gate) closed -> open (per capita rate alpha_n)
% Rxn 4: potassium (n-gate) open -> closed (per capita rate beta_n)
%
% Default Mtot=40, Ntot=40, tmax=4000.
%
% Applied current "Iapp" set internally.
%
% PJT June 2013, CWRU.  Following Bard Ermentrout's "ml-gill-correct.ode".
%% Use global variables to represent the channel state
% and random trigger for Poisson process
% Calcium
global Mcalcium_tot % total number of Calcium channels
global Mcalcium % number of Calcium channels in conducting state
global tau1  T1 % dummy variables for time to next Ca-opening event
global tau2  T2 % dummy variables for time to next Ca-closing event
% Potassium
global Npotassium_tot % total number of Potassium channels
global Npotassium % number of Potassium channels in conducting state
global tau3 T3 % dummy variables for time to next K-opening event
global tau4 T4 % dummy variables for time to next K-closing event
%% Set defaults for input arguments
if nargin < 3, Ntot=40; end
Npotassium_tot=Ntot;
if nargin < 2, Mtot=40; end
Mcalcium_tot=Mtot;
if nargin < 1, tmax=4e3; end
%% Parameters
phi_m=0.4; 
va = -1.2; vb=18;
vc = 2; vd = 30;
phi_n = 0.04;
%% Functions for Morris-Lecar
global Iapp; Iapp=@(t)100; % applied current
global xi_m; xi_m=@(v)(v-va)/vb; % scaled argument for m-gate input voltage
global minf; minf=@(v)0.5*(1+tanh(xi_m(v))); % m-gate activation function
global tau_m; tau_m=@(v)1./(phi_m*cosh(xi_m(v)/2)); % m-gate time constant
global alpha_m; alpha_m=@(v)(minf(v)./tau_m(v));
global beta_m; beta_m=@(v)((1-minf(v))./tau_m(v));
global xi_n; xi_n=@(v)(v-vc)/vd; % scaled argument for n-gate input
global ninf; ninf=@(v)0.5*(1+tanh(xi_n(v))); % n-gate activation function
global tau_n; tau_n=@(v)1./(phi_n*cosh(xi_n(v)/2));  % n-gate time constant
global alpha_n; alpha_n=@(v)(ninf(v)./tau_n(v));
global beta_n; beta_n=@(v)((1-ninf(v))./tau_n(v));
%% ODE options including reset
options=odeset('Events',@nextevent);
%% initialize
t0=0;
t=t0; % global "external" time
tau1=-log(rand); % time of next event on reaction stream 1 ("internal time")
tau2=-log(rand); % time of next event on reaction stream 2 ("internal time")
tau3=-log(rand); % time of next event on reaction stream 3 ("internal time")
tau4=-log(rand); % time of next event on reaction stream 4 ("internal time")
T1=0; % integrated intensity function for reaction 1
T2=0; % integrated intensity function for reaction 2
T3=0; % integrated intensity function for reaction 3
T4=0; % integrated intensity function for reaction 4
V0=-50; % start at an arbitrary middle voltage
V=V0; % initial voltage
M0=0; % start with calcium channels all closed
Mcalcium=M0; % initial state of calcium channel
M=M0; % use M to record the time course
N0=ceil(Ntot/2); % start with half potassium channels open
Npotassium=N0; % initial state of potassium channel
N=N0; % use N to record the time course
%% Loop over events
while t(end)<tmax
%% integrate ODE for voltage, until the next event is triggered
% State vector U for integration contains the following components
% 1 [voltage;
% 2 integral of (# closed)*alpha_m(v(t));
% 3 integral of (# open)*beta_m(v(t));
% 4 integral of (# closed)*alpha_n(v(t));
% 5 integral of (# open)*beta_n(v(t));
% 6 # open calcium channels;
% 7 # open potassium channels].
U0=[V0;0;0;0;0;M0;N0];
tspan=[t(end),tmax];
[tout,Uout,~,~,event_idx]=ode23(@dudtfunc,tspan,U0,options);
Vout=Uout(:,1); % voltage at time of next event
Mout=Uout(:,6); % number of calcium channels open at end of next event
Nout=Uout(:,7); % number of potassium channels open at end of next event
t=[t,tout'];
V=[V,Vout'];
M=[M,Mout'];
N=[N,Nout'];
%% Identify which reaction occurred, adjust state, and continue;
% and set trigger for next event.
mu=event_idx; % next reaction index
if mu==1 % next reaction is a calcium channel opening
    M0=M0+1; % increment calcium channel state
    tau1=tau1-log(rand); % increment in tau1 is exponentially distributed with mean 1
elseif mu==2 % next reaction is a calcium channel closing
    M0=M0-1; % decrement calcium channel state
    tau2=tau2-log(rand); % increment in tau2 is exponentially distributed with mean 1
elseif mu==3 % next reaction is a potassium channel opening
    N0=N0+1;    % increment potassium channel state
    tau3=tau3-log(rand); % increment in tau3 is exponentially distributed with mean 1
elseif mu==4 % next reaction is a potassium channel closing
    N0=N0-1;    % decrement potassium channel state
    tau4=tau4-log(rand); % increment in tau4 likewise
end
Mcalcium=M0;
Npotassium=N0;
if M0>Mcalcium_tot, error('M>Mtot'), end
if M0<0, error('M<0'), end
if N0>Npotassium_tot, error('N>Ntot'), end
if N0<0, error('N<0'), end
T1=T1+Uout(end,2);
T2=T2+Uout(end,3);
T3=T3+Uout(end,4);
T4=T4+Uout(end,5);
V0=V(end);
end % while t(end)<tmax
%% Plot output
figure
subplot(6,1,1),plot(t,M),ylabel('M','FontSize',20),set(gca,'FontSize',20)
subplot(6,1,2),plot(t,N),ylabel('N','FontSize',20),set(gca,'FontSize',20)
subplot(6,1,6),plot(t,V),xlabel('Time','FontSize',20)
    ylabel('V','FontSize',20),set(gca,'FontSize',20)
subplot(6,1,4:6),plot3(V,M,N,'.-'),xlabel('V','FontSize',20)
    ylabel('M','FontSize',20),zlabel('N','FontSize',20),set(gca,'FontSize',20)
grid on, rotate3d, shg
end % End of function mlexactboth
%% Define the RHS for Morris-Lecar
% state vector for integration is as follows:
% u(1) = voltage
% u(2) = integral of Ca-opening hazard function (Rxn 1)
% u(3) = integral of Ca-closing hazard function (Rxn 2)
% u(4) = integral of K-opening hazard function (Rxn 3)
% u(5) = integral of K-closing hazard function (Rxn 4)
% u(6) = M (number of open calcium channels)
% u(7) = N (number of open potassium channels)
function dudt=dudtfunc(t,u)
global Iapp % applied current
global Mcalcium Mcalcium_tot
global Npotassium Npotassium_tot
global alpha_m beta_m
global alpha_n beta_n
%% Parameters
vK = -84; vL = -60; vCa = 120;
gK =8; gL =2; C=20; gCa = 4.4;
%% calculate the RHS;
v=u(1); % extract the voltage from the input vector
dudt=[...  % voltage
    (Iapp(t)-gCa*(Mcalcium/Mcalcium_tot)*(v-vCa)-gL*(v-vL)...
    -gK*(Npotassium/Npotassium_tot)*(v-vK))/C;
    % Calcium chan. opening, internal time elapsed
    alpha_m(v)*(Mcalcium_tot-Mcalcium);
    % Calcium chan. closing, internal time elapsed
    beta_m(v)*Mcalcium;
    % Potassium chan. opening, internal time elapsed
    alpha_n(v)*(Npotassium_tot-Npotassium);
    % Potassium chan. closing, internal time elapsed
    beta_n(v)*Npotassium;
    0; % M is constant between events
    0]; % N is constant between events
end
%% define behavior at threshold crossing
function [value,isterminal,direction] = nextevent(~,u)
    global tau1 T1 % timing trigger for reaction 1 (Calcium opening)
    global tau2 T2 % timing trigger for reaction 2 (Calcium closing)
    global tau3 T3 % timing trigger for reaction 3 (Potassium opening)
    global tau4 T4 % timing trigger for reaction 4 (Potassium closing)
    value=[u(2)-(tau1-T1);u(3)-(tau2-T2);u(4)-(tau3-T3);u(5)-(tau4-T4)];
    isterminal=[1;1;1;1]; % stop and restart integration at crossing
    direction=[1;1;1;1]; % increasing value of the quantity at the trigger
end
